CN2F: A Cloud-Native Cellular Network Framework

Upcoming cellular networks aim to improve the efficiency and flexibility of mobile networks by incorporating various technologies, such as Software-Defined Networking (SDN), Network Function Virtualization (NFV), and Network Slicing (NS). There exist open-source projects that implement components of different cellular generations. In this paper, we elaborate on how to use these open-source projects to realize a flexible and extendable testbed for conducting experiments on the future generation of cellular networks. In particular, a Cloud-Native Cellular Network Framework (CN2F) is presented, which uses OpenAirInterface's codebase to generate cellular Virtual Network Functions (VNFs) and deploys Kubernetes to disperse and manage them among multiple worker nodes. Moreover, CN2F leverages ONOS and Mininet to emulate the effect of the IP transport networks in the fronthaul and backhaul of real-world cellular networks. Using CN2F, we implement different network scenarios, including Edge Computing (EC), Cloud Computing (CC), and Radio Access Network (RAN) slicing, to showcase the effectiveness of the proposed testbed for academia and industrial Research and Development (R&D) activities.

==> figs/HSSInit.m <==
initContainers:
        - name: dbchecker
          image: subfuzion/netcat
          imagePullPolicy: Never
          command: ['sh', '-c', "for i in {1..100}; do sleep 10; if nc -z 192.168.0.170 9042; then exit 0; fi; done; exit 1"]

==> figs/MME.m <==
apiVersion: apps/v1
kind: Deployment
metadata:
  name: mme
  namespace: ion
spec:
  selector:
    matchLabels:
      app: mme
  template:
    metadata:
      labels:
        app: mme
      annotations:
        "cni.projectcalico.org/ipAddrs": "[\"10.233.0.130\"]"
    spec:
      hostname: mme
      containers:
      - name: magma-mme
        image: magma-mme:latest
        imagePullPolicy: Never
        resources:
          limits:
            memory: "4Gi"
            cpu: "2000m"
        securityContext:
          privileged: true
        ports:
        - containerPort: 3870
        - containerPort: 5870
        - containerPort: 2123
        volumeMounts:
          - mountPath: /magma-mme/etc/mme_fd.conf.tmplt
            name: mmevolcfg
            subPath: mme_fd.conf.tmplt
          - mountPath: /magma-mme/etc/mme.conf
            name: mmevolcfg
            subPath: mme.conf
          - mountPath: /magma-mme/scripts/mme-cfg.sh
            name: mmevolcfg
            subPath: mme-cfg.sh
        command:
          - "bash"
          - "-c"
          - "cd /magma-mme/scripts; ./mme-cfg.sh"
        env:
          - name: TZ
            value: "Europe/Paris"
          - name: REALM
            value: "openairinterface.org"
          - name: PREFIX
            value: "/openair-mme/etc"
          - name: HSS_HOSTNAME
            value: "hss"
          - name: HSS_FQDN
            value: "hss.openairinterface.org"
          - name: HSS_REALM
            value: "openairinterface.org"
          - name: MME_FQDN
            value: "mme.openairinterface.org"
          - name: FEATURES
            value: "mme_oai"
      initContainers:
        - name: hsschecker
          image: subfuzion/netcat
          imagePullPolicy: Never
          command: ['sh', '-c', "for i in {1..100}; do sleep 10; if nc -z 10.233.0.219 3868; then exit 0; fi; done; exit 1"]
      volumes:
        - name: mmevolcfg
          configMap:
            name: "mmecfg"
            defaultMode: 0777
      nodeSelector:
        environment: cloud

